Zeros of conditional Gaussian analytic functions, random sub-unitary matrices and q-series

We investigate radial statistics of zeros of hyperbolic Gaussian Analytic Functions (GAF) of the form $\varphi (z) = \sum_{k\ge 0} c_k z^k$ given that $|\varphi (0)|^2=t$ and assuming coefficients $c_k$ to be independent standard complex normals. We obtain the full conditional distribution of $N_q$, the number of zeros of $\varphi (z)$ within a disk of radius $\sqrt{q}$ centred at the origin, and prove its asymptotic normality in the limit when $q\to 1^{-}$, the limit that captures the entire zero set of $\varphi (z)$. In the same limit we also develop precise estimates for conditional probabilities of moderate to large deviations from normality. Finally, we determine the asymptotic form of $P_k(t;q)=\mathrm{Prob} \{ N_q= k | |\varphi(0)|^2=t \}$ in the limit when $k$ is kept fixed whilst $q$ approaches 1. To leading order, the hole probability $P_0(t;q)$ does not depend on $t$ for $t>0$ but yet is different from that of $P_0(t=0;q)$ and coincides with the hole probability for unconditioned hyperbolic GAF of the form $\sum_{k\ge 0} \sqrt{k+1}\, c_k z^k$. We also find that asymptotically as $q \to 1^{-}$, $P_k(t;q)= e^t P_{k}(0;q)$ for every fixed $k \ge 1$ with $P_{k}(0;q)= \mathrm{Prob} \{ N_q =k-1 \}$.

==> Figures/MatLab_code/Fig0ab.m <==
clear all;

h=figure;

N=64;
numTests=1;

t=0.5;
%tau=t;
tau = t/N;
G = diag(ones(N,1),0);
G(N,N)= sqrt(tau); 

% Sampling the distribution of the smallest modulus of eigenvalues 
sample1 = []; %modulus of the eigenvalue closest to the origin
for j = 1:numTests
    % generating Haar unitary matrix Q
    A=randn(N,N);
    A=A+1i*randn(N,N);
    [Q,R]=gs_c(A);
    z=eig(G*Q);
    plot(z,'b.', 'MarkerSize',10); hold on;
    axis([-1.2,1.2,-1.2,1.2]); 
    axis square;
end
% b=2*pi; theta=0:0.01:b;
% c=exp(1i*theta);
% plot(c,'k-','LineWidth',1); hold on;
% %plot(x,gca,'b-','LineWidth',1); hold on;

==> Figures/MatLab_code/Fig11.m <==
clear all;

h=figure;

z=0.0000001:0.0001:3;
nq=length(z);
nmax=50;

t=0.08;% dotted
b=zeros(nmax,nq);
s=zeros(nmax,nq);
syms x;
q=[];
for j=1:nq
    tmp=1;sum=0;
    myfun = @(q,t) exp(t-t/q)/(1-q)-z(j);
    fun = @(q) myfun(q,t); 
    q0 = [0.000000001 0.9999999];
    q(j)=fzero(fun,q0);
    %q(j)=vpasolve(exp(t-t/x)/(1-x) == z(j), x, [0,1]);
    for k=1:nmax
        tmp = tmp*q(j)^(k-1)/(q(j)^k-1);
        b(k,j) = tmp;
        sum = sum + k/(1-q(j)^k);
        s(k,j)= sum;
    end
end
for j=1:nq
    sum=0;
    for k=1:nmax
        sum=sum+b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
    end
    g1(j)=-exp(t)*sum/q(j);
    rho=(q(j)^2+t*(1-q(j)))/q(j)^2/(1-q(j))^2*exp(t-t/q(j));
    g1(j)=g1(j)/rho;
end
plot(z,g1,':k','LineWidth',2); hold on;

t=0.3;% dotted
b=zeros(nmax,nq);
s=zeros(nmax,nq);
syms x;
q=[];
for j=1:nq
    tmp=1;sum=0;
    myfun = @(q,t) exp(t-t/q)/(1-q)-z(j);
    fun = @(q) myfun(q,t); 
    q0 = [0.000000001 0.9999999];
    q(j)=fzero(fun,q0);
    %q(j)=vpasolve(exp(t-t/x)/(1-x) == z(j), x, [0,1]);
    for k=1:nmax
        tmp = tmp*q(j)^(k-1)/(q(j)^k-1);
        b(k,j) = tmp;
        sum = sum + k/(1-q(j)^k);
        s(k,j)= sum;
    end
end
for j=1:nq
    sum=0;
    for k=1:nmax
        sum=sum+b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
    end
    g1(j)=-exp(t)*sum/q(j);
    rho=(q(j)^2+t*(1-q(j)))/q(j)^2/(1-q(j))^2*exp(t-t/q(j));
    g1(j)=g1(j)/rho;
end

plot(z,g1,'--k','LineWidth',2); hold on;

t=2;% dotted
b=zeros(nmax,nq);
s=zeros(nmax,nq);
syms x;
q=[];
for j=1:nq
    tmp=1;sum=0;
    myfun = @(q,t) exp(t-t/q)/(1-q)-z(j);
    fun = @(q) myfun(q,t); 
    q0 = [0.000000001 0.9999999];
    q(j)=fzero(fun,q0);
    %q(j)=vpasolve(exp(t-t/x)/(1-x) == z(j), x, [0,1]);
    for k=1:nmax
        tmp = tmp*q(j)^(k-1)/(q(j)^k-1);
        b(k,j) = tmp;
        sum = sum + k/(1-q(j)^k);
        s(k,j)= sum;
    end
end
for j=1:nq
    sum=0;
    for k=1:nmax
        sum=sum+b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
    end
    g1(j)=-exp(t)*sum/q(j);
    rho=(q(j)^2+t*(1-q(j)))/q(j)^2/(1-q(j))^2*exp(t-t/q(j));
    g1(j)=g1(j)/rho;
end

plot(z,g1,'-.k','LineWidth',2); hold on;

t=8;% dotted
b=zeros(nmax,nq);
s=zeros(nmax,nq);
syms x;
q=[];
for j=1:nq
    tmp=1;sum=0;
    myfun = @(q,t) exp(t-t/q)/(1-q)-z(j);
    fun = @(q) myfun(q,t); 
    q0 = [0.000000001 0.9999999];
    q(j)=fzero(fun,q0);
    %q(j)=vpasolve(exp(t-t/x)/(1-x) == z(j), x, [0,1]);
    for k=1:nmax
        tmp = tmp*q(j)^(k-1)/(q(j)^k-1);
        b(k,j) = tmp;
        sum = sum + k/(1-q(j)^k);
        s(k,j)= sum;
    end
end
for j=1:nq
    sum=0;
    for k=1:nmax
        sum=sum+b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
    end
    g1(j)=-exp(t)*sum/q(j);
    rho=(q(j)^2+t*(1-q(j)))/q(j)^2/(1-q(j))^2*exp(t-t/q(j));
    g1(j)=g1(j)/rho;
end

plot(z,g1,'-k','LineWidth',2); hold on;



% 
% plot(z,g1,':k','LineWidth',2); hold on;
% plot(z,g2,'--k','LineWidth',2); hold on;
% plot(z,g3,'-.k','LineWidth',2); hold on;
% plot(z,g4,'-k','LineWidth',2); hold on;
% 
% % xlabel('$q$','interpreter','latex', 'FontWeight','bold');
% % ylabel('$p_t$','interpreter','latex', 'FontWeight','bold');
% %axis([0 3 0 1.3]);
% 
% % h=figure;
% % plot(z,q,'-k','LineWidth',2), hold on;
% % 
% 


==> Figures/MatLab_code/Fig1a.m <==
clear all;

h=figure;

%t=1; 
t=0.3; %0.1 0.3 2 5 OK

N=100;
nmax=50; %number of terms in the sum
numTests = 10000; % was used for productiuon of Fig9 files
%numTests = 100; % sample size 
numBins = 30; % number of histogram bins


tau = t/N;
G = diag(ones(N,1),0);
G(N,N)= sqrt(tau); 

% Sampling the distribution of the smallest modulus of eigenvalues 
sample1 = []; %modulus of the eigenvalue closest to the origin
for j = 1:numTests
    % generating Haar unitary matrix Q
    A=randn(N,N);
    A=A+1i*randn(N,N);
    [Q,R]=gs_c(A);
    tt=abs(eig(G*Q)).^2;
    M1=min(tt);
    sample1= [sample1,M1];
end

% % Create and rescale histogram
[f1,xout1]=hist(sample1,numBins);  %computing numbers in bins
delta=xout1(2)-xout1(1);
f1=f1/(numTests*delta);     %normalising to have unit area
%%%% extending the interval along the x-axis to [0,1]
xout1= [0,xout1];
xout1= [xout1,1];
f1=[0,f1];
f1=[f1,0];

%%% plotting histogram
b=bar(xout1,f1,1,'r'); hold on;
% b.FaceColor = [0.9290 0.6940 0.1255];
% b.EdgeColor = [0.2290 0.1940 0.8255];
b.FaceColor = "#ffd700";
b.EdgeColor = "#0057b7";

axis([0 1 0 8]);
% ylim_curr = get(gca,'ylim'); 
% ylim_curr(1) = 0;
% set(gca,'ylim',ylim_curr)

% s1=sprintf('\\textbf{Histogram of $x_{min}$. Matrix size} $N=$%d, $\\tau=\\frac{t}{N}$, $t=$%.2f \n',N,t);
% title(s1, 'Interpreter', 'latex');

clear tau;

x=0.01:0.001:0.97;
q=x.^2;
nq=length(q);

b=zeros(nmax,nq);
s=zeros(nmax,nq);
for j=1:nq
    tmp=1;sum=0;
    for k=1:nmax
        tmp = tmp*q(j)^(k-1)/(q(j)^k-1);
        b(k,j) = tmp;
        sum = sum + k/(1-q(j)^k);
        s(k,j)= sum;
    end
end
for j=1:nq
    sum=0;
    for k=1:nmax
        sum=sum+b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
    end
    g(j)=-exp(t)*sum/q(j);
end

plot(q,g,'blue','LineWidth',2); hold on;

% g_appr=t./q.^2.*exp(t-t./q);
% 
% plot(q,g_appr,'black','LineWidth',2); hold on;

==> Figures/MatLab_code/Fig1b.m <==
clear all;

h=figure;

x=0.01:0.001:0.95;
q=x.^2;
nq=length(q);
nmax=50;


x=0.01:0.001:0.97;
q=x.^2;
nq=length(q);

%t=0.1; %0.1 0.3 2 5 OK
b=zeros(nmax,nq);
s=zeros(nmax,nq);
for j=1:nq
    tmp=1;sum=0;
    for k=1:nmax
        tmp = tmp*q(j)^(k-1)/(q(j)^k-1);
        b(k,j) = tmp;
        sum = sum + k/(1-q(j)^k);
        s(k,j)= sum;
    end
end
t=0.08;
for j=1:nq
    sum=0;
    for k=1:nmax
        sum=sum+b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
    end
    g1(j)=-exp(t)*sum/q(j);
end
t=0.3;
for j=1:nq
    sum=0;
    for k=1:nmax
        sum=sum+b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
    end
    g2(j)=-exp(t)*sum/q(j);
end
t=2;
for j=1:nq
    sum=0;
    for k=1:nmax
        sum=sum+b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
    end
    g3(j)=-exp(t)*sum/q(j);
end
t=8;
for j=1:nq
    sum=0;
    for k=1:nmax
        sum=sum+b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
    end
    g4(j)=-exp(t)*sum/q(j);
end

plot(q,g1,':k','LineWidth',2); hold on;
plot(q,g2,'--k','LineWidth',2); hold on;
plot(q,g3,'-.k','LineWidth',2); hold on;
plot(q,g4,'-k','LineWidth',2); hold on;
xlabel('$q$','interpreter','latex', 'FontWeight','bold');
ylabel('$p_t$','interpreter','latex', 'FontWeight','bold');
axis([0 1 0 8]);




==> Figures/MatLab_code/Fig2a.m <==
clear all;

h=figure;

t=0.1;
N=50;

tau=t/N;

%numTests = 50000; % was used for productiuon of Fig9 files
numTests = 2000; % 20000 sample size 
numBins = 120; % number of histogram bins
numBins2 = 90; % 90 number of histogram bins

G = diag(ones(N,1),0);
G(N,N)= sqrt(tau); 

% Sampling the distribution of the smallest modulus of eigenvalues 
sample_edge = []; %
sample_bulk = [];
for j = 1:numTests
    % generating Haar unitary matrix Q
    A=randn(N,N);
    A=A+1i*randn(N,N);
    [Q,R]=gs_c(A);
    tt=abs(eig(G*Q)).^2;
    sample_bulk=[sample_bulk,transpose(tt)];
end
% Create and rescale histogram of rho(q) in the bulk
[f2,xout2]=hist(sample_bulk,numBins2);  %computing numbers in bins
delta2=xout2(2)-xout2(1);
f2=f2/(numTests*delta2);     %normalising to have unit area
%%% plotting histogram
b=bar(xout2,f2,1,'r'), hold on;
b.FaceColor = "#ffd700";
b.EdgeColor = "#0057b7";


axis([0 0.9 0 30]);
q=0.00001:0.0001:0.9;
q2=q.^2;
den_bulk=exp(t-t./q).*(q2+t*(1-q))./q2./(1-q).^2;
plot(q,den_bulk,'-b','LineWidth',2);
xlabel('$q$','interpreter','latex', 'FontWeight','bold');
ylabel('$\rho_t(q)$','interpreter','latex', 'FontWeight','bold');






==> Figures/MatLab_code/Fig2b.m <==
clear all;

h=figure;




q=0.00001:0.0001:0.9;
q2=q.^2;

t=0.02;
rho1=exp(t-t./q).*(q2+t*(1-q))./q2./(1-q).^2;

t=0.05;
rho2=exp(t-t./q).*(q2+t*(1-q))./q2./(1-q).^2;


t=0.1;
rho3=exp(t-t./q).*(q2+t*(1-q))./q2./(1-q).^2;

t=0.2;
rho4=exp(t-t./q).*(q2+t*(1-q))./q2./(1-q).^2;


plot(q,rho1,'-k','LineWidth',2); hold on;
plot(q,rho2,'--k','LineWidth',2); hold on;
plot(q,rho3,'-.k','LineWidth',2); hold on;
plot(q,rho4,':k','LineWidth',2); hold on;3

axis([0 0.9 0 30]);
xlabel('$q$','interpreter','latex', 'FontWeight','bold');
ylabel('$\rho_t(q)$','interpreter','latex', 'FontWeight','bold');






==> Figures/MatLab_code/Fig2bc.m <==
clear all;

h=figure;




q=0.0001:0.001:0.8;
q2=q.^2;

% t=0.02;
% rho1=exp(t-t./q).*(q2+t*(1-q))./q2./(1-q).^2;

%t=0.05;
t=0.05;
rho2=exp(t-t./q).*(q2+t*(1-q))./q2./(1-q).^2;


t=0.1;
rho3=exp(t-t./q).*(q2+t*(1-q))./q2./(1-q).^2;

t=0.2;
rho4=exp(t-t./q).*(q2+t*(1-q))./q2./(1-q).^2;


%plot(q,rho1,'-k','LineWidth',2); hold on;
plot(q,rho2,'-k','LineWidth',2); hold on;
plot(q,rho3,'--k','LineWidth',2); hold on;
plot(q,rho4,'-.k','LineWidth',2); hold on;3
axis([0 0.6 0 15]);
xlabel('$q$','interpreter','latex', 'FontWeight','bold');
ylabel('$\rho$','interpreter','latex', 'FontWeight','bold');


h=figure;
%q=0.00001:0.01:0.9;
nq=length(q);

t=0.05;
nmax=50;
%t=0.1; %0.1 0.3 2 5 OK
b=zeros(nmax,nq);
s=zeros(nmax,nq);
for j=1:nq
    tmp=1;sum=0;
    for k=1:nmax
        tmp = tmp*q(j)^(k-1)/(q(j)^k-1);
        b(k,j) = tmp;
        sum = sum + k/(1-q(j)^k);
        s(k,j)= sum;
    end
end
for j=1:nq
    sum=0;
    for k=1:nmax
        sum=sum+b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
    end
    g1(j)=-exp(t)*sum/q(j);
end

plot(q,g1,':b','LineWidth',2); hold on;
plot(q,rho2,'-k','LineWidth',1); hold on;
axis([0 0.6 0 15]);
xlabel('$q$','interpreter','latex', 'FontWeight','bold');
ylabel('$\rho$','interpreter','latex', 'FontWeight','bold');



==> Figures/MatLab_code/Fig2c.m <==
clear all;

h=figure;




q=0.00001:0.0001:0.9;
q2=q.^2;

% t=0.02;
% rho1=exp(t-t./q).*(q2+t*(1-q))./q2./(1-q).^2;

%t=0.05;
t=0.05;
rho2=exp(t-t./q).*(q2+t*(1-q))./q2./(1-q).^2;


% t=0.08;
% rho3=exp(t-t./q).*(q2+t*(1-q))./q2./(1-q).^2;
% 
% t=0.2;
% rho4=exp(t-t./q).*(q2+t*(1-q))./q2./(1-q).^2;
% 
% 
%plot(q,rho1,'-k','LineWidth',2); hold on;
plot(q,rho2,'-k','LineWidth',2); hold on;
% plot(q,rho3,'--k','LineWidth',2); hold on;
% plot(q,rho4,'-.k','LineWidth',2); hold on;3
% 
axis([0 0.9 0 15]);
xlabel('$q$','interpreter','latex', 'FontWeight','bold');
ylabel('$\rho_t(q)$','interpreter','latex', 'FontWeight','bold');

q=0.00001:0.01:0.9;
nq=length(q);
nmax=50;
%t=0.1; %0.1 0.3 2 5 OK
b=zeros(nmax,nq);
s=zeros(nmax,nq);
for j=1:nq
    tmp=1;sum=0;
    for k=1:nmax
        tmp = tmp*q(j)^(k-1)/(q(j)^k-1);
        b(k,j) = tmp;
        sum = sum + k/(1-q(j)^k);
        s(k,j)= sum;
    end
end
for j=1:nq
    sum=0;
    for k=1:nmax
        sum=sum+b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
    end
    g1(j)=-exp(t)*sum/q(j);
end

plot(q,g1,'xb','LineWidth',2); hold on;


==> Figures/MatLab_code/Fig3.m <==
% pdfs of the smallest squared eigv moduli of subunitary
% matrices
% also same for truncations
clear all;
h=figure;
t=2; %t=0.05;

nmax=50; %number of terms in the sum
%plotting pdfs 

x=0.01:0.001:0.97;
q=x.^2;
nq=length(q);

b=zeros(nmax,nq);
s=zeros(nmax,nq);
for j=1:nq
    tmp=1;sum1=0;
    for k=1:nmax
        tmp = tmp*q(j)^(k-1)/(q(j)^k-1);
        b(k,j) = tmp;
        sum1 = sum1 + k/(1-q(j)^k);
        s(k,j)= sum1;
    end
end
for j=1:nq
    sum1=0;
    sum2=0;
    sum3=0;
    sum4=0;
    for k=1:nmax
        sum1=sum1+b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
        sum2=sum2+(k-1)*b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
        sum3=sum3+(k-1)*(k-2)/2*b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
        sum4=sum4+(k-1)*(k-2)*(k-3)/6*b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
    end
    g1(j)=-exp(t)*sum1/q(j); %smallest
    g2(j)=exp(t)*sum2/q(j); %2nd smallest
    g3(j)=-exp(t)*sum3/q(j); %3d smallest
    g4(j)=exp(t)*sum4/q(j); %4th smallest
end

%computing pdf of the smallest square eigv modulus of truncations
b=zeros(nmax,nq);
s=zeros(nmax,nq);
for j=1:nq
    tmp=1;sum1=0;
    for k=1:nmax
        tmp = tmp*q(j)^k/(q(j)^k-1);
        b(k,j) = tmp;
        sum1 = sum1 + k/(1-q(j)^k);
        s(k,j)= sum1;
    end
end
for j=1:nq
    sum1=0;
    for k=1:nmax
        sum1=sum1+b(k,j)*s(k,j);
    end
    g_tr(j)=-sum1/q(j);
end

plot(q,g1,'-','LineWidth',2, 'Color',"#0072BD"); hold on;
plot(q,g2,':','LineWidth',2, 'Color',"#D95319"); hold on;
plot(q,g3,'-.','LineWidth',2, 'Color',"#7E2F8E"); hold on;
plot(q,g4,'--','LineWidth',2, 'Color',"#77AC30"); hold on;
axis([0 1 0 12]);
xlabel('$q$','interpreter','latex', 'FontWeight','bold');
ylabel('$p$','interpreter','latex', 'FontWeight','bold');



%plot(q,g_tr,'green','LineWidth',2); hold on;
% plot(q,g_appr,'black','LineWidth',2); hold on;

==> Figures/MatLab_code/Fig4.m <==
% pdfs of the smallest squared eigv moduli of subunitary
% matrices
% also same for truncations
clear all;
h=figure;

nmax=50; %number of terms in the sum
%plotting pdfs 

x=0.01:0.001:0.97;
q=x.^2;
nq=length(q);

t=0.0001; %t=0.05;
b=zeros(nmax,nq);
s=zeros(nmax,nq);
for j=1:nq
    tmp=1;sum1=0;
    for k=1:nmax
        tmp = tmp*q(j)^(k-1)/(q(j)^k-1);
        b(k,j) = tmp;
        sum1 = sum1 + k/(1-q(j)^k);
        s(k,j)= sum1;
    end
end
for j=1:nq
    sum2=0;
    for k=1:nmax
        sum2=sum2+(k-1)*b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
    end
    g2a(j)=exp(t)*sum2/q(j); %2nd smallest
end
plot(q,g2a,':','LineWidth',2, 'Color',"#0072BD"); hold on;

t=0.001; %t=0.05;
b=zeros(nmax,nq);
s=zeros(nmax,nq);
for j=1:nq
    tmp=1;sum1=0;
    for k=1:nmax
        tmp = tmp*q(j)^(k-1)/(q(j)^k-1);
        b(k,j) = tmp;
        sum1 = sum1 + k/(1-q(j)^k);
        s(k,j)= sum1;
    end
end
for j=1:nq
    sum2=0;
    for k=1:nmax
        sum2=sum2+(k-1)*b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
    end
    g2b(j)=exp(t)*sum2/q(j); %2nd smallest
end
plot(q,g2b,'-.','LineWidth',2, 'Color',"#D95319"); hold on;

t=0.01; %t=0.05;
b=zeros(nmax,nq);
s=zeros(nmax,nq);
for j=1:nq
    tmp=1;sum1=0;
    for k=1:nmax
        tmp = tmp*q(j)^(k-1)/(q(j)^k-1);
        b(k,j) = tmp;
        sum1 = sum1 + k/(1-q(j)^k);
        s(k,j)= sum1;
    end
end
for j=1:nq
    sum2=0;
    for k=1:nmax
        sum2=sum2+(k-1)*b(k,j)*exp(-t/q(j)^k)*(s(k,j)+ k*(t/q(j)^k -1));
    end
    g2c(j)=exp(t)*sum2/q(j); %2nd smallest
end
plot(q,g2c,'--','LineWidth',2, 'Color',"#7E2F8E"); hold on;


%computing pdf of the smallest square eigv modulus of truncations
b=zeros(nmax,nq);
s=zeros(nmax,nq);
for j=1:nq
    tmp=1;sum1=0;
    for k=1:nmax
        tmp = tmp*q(j)^k/(q(j)^k-1);
        b(k,j) = tmp;
        sum1 = sum1 + k/(1-q(j)^k);
        s(k,j)= sum1;
    end
end
for j=1:nq
    sum1=0;
    for k=1:nmax
        sum1=sum1+b(k,j)*s(k,j);
    end
    g_tr(j)=-sum1/q(j);
end

plot(q,g_tr,'-k','LineWidth',1); hold on;

axis([0 1 0 2]);
xlabel('$q$','interpreter','latex', 'FontWeight','bold');
ylabel('$p$','interpreter','latex', 'FontWeight','bold');



%plot(q,g_tr,'green','LineWidth',2); hold on;
% plot(q,g_appr,'black','LineWidth',2); hold on;

==> Figures/MatLab_code/Fig6.m <==
clear all;

x=-exp(-1):0.001:6;
y=-exp(-1):0.001:-.001;
w0= Lambert_W(x,0);
wm1= Lambert_W(y,-1);
h=figure;
%plot(x,w0,'-r','LineWidth',2), hold on;
p1=plot(x,w0,'-','LineWidth',2, 'Color',"#0072BC"); hold on;
%plot(y,wm1,'-b','LineWidth',2), hold on;
p2=plot(y,wm1,'-.','LineWidth',2, 'Color',"#B34A6E"); hold on;
axis([-1 6 -5 2]);
axis square;

% %%% plotting histogram of the smallest square egv modulus

% b0.FaceColor = "#ffd700"; %setting colours
% b0.EdgeColor = "#0057b7"; %setting colours
x1=[-1 6];
y1=[0 0];
plot(x1,y1,'-k','LineWidth',0.5), hold on;
x2=[0 0];
y2=[-8 2];
plot(x2,y2,'-k','LineWidth',0.5), hold on;
x3=[-exp(-1) -exp(-1)];
y3=[-8 2];
plot(x3,y3,':k','LineWidth',1), hold on;

% text(x(end),w0(end), "W_{0}(x)",'Color',"#0072BD");
% text(y(end),wm1(end),"W_{-1}(x)",'Color',"#7E2F8E");

text(x3(end),y3(end), "e^{-1}");
xlabel('$z$','interpreter','latex', 'FontWeight','bold');
ylabel('$w$','interpreter','latex', 'FontWeight','bold');
legend([p1, p2], {'w=W_0(z)', 'w=W_{-1}(z)'});




==> Figures/MatLab_code/Fig6a.m <==
clear all;

x=1.05;
u=0:0.01:5;
h1=-x*u.*exp(-u);

h=figure;
%plot(x,w0,'-r','LineWidth',2), hold on;
p1=plot(u,h1,'-','LineWidth',2, 'Color',"#0072BC"); hold on;
set(gca,'XLim',[0 5],'XTick',[0:1:2:3:4:5]);
yticks([-0.5 -0.4 -0.3 -0.2 -0.1 0]);
%set(gca,'YLim',[-0.5 0],'YTick',[-0.5:-0.25:0]);
axis([-0 5 -0.5 0])

u0= -Lambert_W(-1/exp(1)/x,0);
h0=-x*u0*exp(-u0);
um1= - Lambert_W(-1/exp(1)/x,-1);
hm1=-x*um1*exp(-um1);

% x1=[-1 6];
% y1=[0 0];
% p1=plot(x1,y1,'-k','LineWidth',0.5); hold on;
x2=[u0 u0];
y2=[-0.5 0];
p3=plot(x2,y2,'-k','LineWidth',0.5); hold on;
x4=[um1 um1];
y4=[-0.5 0];
p4=plot(x4,y4,'-k','LineWidth',0.5); hold on;

y3=[-exp(-1) -exp(-1)];
x3=[0 5];
p2=plot(x3,y3,':k','LineWidth',1); hold on;

%text(u(end),h1(end), "u_0");
text(u0-0.05,-0.52, "u_0");
text(um1-0.05,-0.52, "u_{-1}");
text(-0.25,-1/exp(1), "-e^{-1}");

xlabel('$u$','interpreter','latex', 'FontWeight','bold');
ylabel('$h$','interpreter','latex', 'FontWeight','bold');
legend([p1, p2, p3, p4], {'h=-xue^{-u}', 'h=e^{-1}', 'u=u_0(x)', 'u=u_{-1}(x)'}, 'Location','southeast');
% 
% 


==> Figures/MatLab_code/Fig7.m <==
clear all;

x=-exp(-1):0.001:5;
y=-exp(-1):0.001:-.001;
w0= Lambert_W(x,0);
wm1= Lambert_W(y,-1);
h=figure;
%plot(x,w0,'-r','LineWidth',2), hold on;
plot(x,w0,'-','LineWidth',2, 'Color',"#0072BD"); hold on;
%plot(y,wm1,'-b','LineWidth',2), hold on;
plot(y,wm1,'-','LineWidth',2, 'Color',"#7E2F8E"); hold on;
axis([-1 5 -8 2])

% %%% plotting histogram of the smallest square egv modulus

% b0.FaceColor = "#ffd700"; %setting colours
% b0.EdgeColor = "#0057b7"; %setting colours
x1=[-1 6];
y1=[0 0];
plot(x1,y1,'-k','LineWidth',0.5), hold on;
x2=[0 0];
y2=[-8 2];
plot(x2,y2,'-k','LineWidth',0.5), hold on;
x3=[-exp(-1) -exp(-1)];
y3=[-8 2];
plot(x3,y3,':k','LineWidth',1), hold on;

text(x(end),w0(end), "W_{0}(x)",'Color',"#0072BD");
text(y(end),wm1(end),"W_{-1}(x)",'Color',"#7E2F8E");
text(x3(end),y3(end), "e^{-1}");

xlabel('$x$','interpreter','latex', 'FontWeight','bold');
ylabel('$W$','interpreter','latex', 'FontWeight','bold');


==> Figures/MatLab_code/Fig7_old.m <==
clear all;

h=figure;
x=0.95;
u=-2:0.0001:4;
zp=1+Lambert_W(-x*u.*exp(-u),0)./u;
p1=plot(u,zp,'-.','LineWidth',2, 'Color',"#0072BC"); hold on;
u=0.75:0.0001:4;
zm=1+Lambert_W(-x*u.*exp(-u),-1)./u;
p2=plot(u,zm,'-.','LineWidth',2, 'Color',"#B34A6E"); hold on;

x=1;
u=1:0.01:4;
zp=1+Lambert_W(-u.*exp(-u),0)./u;
p3=plot(u,zp,'--','LineWidth',2, 'Color',"#0072BC"); hold on;
u=0.7:0.01:1;
zm=1+Lambert_W(-u.*exp(-u),-1)./u;
p4=plot(u,zm,'--','LineWidth',2, 'Color',"#B34A6E"); hold on;

x=1.05;
ub=-Lambert_W(-1/exp(1)/x,-1);
u1=ub:0.0001:4;
zp1=1+Lambert_W(-x*u1.*exp(-u1),0)./u1;
zm1=1+Lambert_W(-x*u1.*exp(-u1),-1)./u1;
p5=plot(u1,zp1,'-','LineWidth',2, 'Color',"#0072BC"); hold on;
p6=plot(u1,zm1,'-','LineWidth',2, 'Color',"#B34A6E"); hold on;

lb=-Lambert_W(-1/exp(1)/x,0);
u2=-2:0.000001:lb;
zp2=1+Lambert_W(-x*u2.*exp(-u2),0)./u2;
%zm2=1+Lambert_W(-x*u2.*exp(-u2),-1)./u2;
p7=plot(u2,zp2,'-','LineWidth',2, 'Color',"#0072BC"); hold on;

u3=lb-0.07:0.000001:lb;
zm3=1+Lambert_W(-x*u3.*exp(-u3),-1)./u3;
p8=plot(u3,zm3,'-','LineWidth',2, 'Color',"#B34A6E"); hold on;

legend([p1, p2, p3, p4, p5, p6], {'z_s=1+u^{-1}W_0(-xue^{-u} ), x=0.95', 'z_s=1+u^{-1}W_{-1}(-xue^{-u} ), x=0.95','z_s=1+u^{-1}W_0(-xue^{-u} ), x=1', 'z_s=1+u^{-1}W_{-1}(-xue^{-u} ), x=1','z_s=1+u^{-1}W_0(-xue^{-u} ), x=1.05', 'z_s=1+u^{-1}W_{-1}(-xue^{-u} ), x=1.05'});

xlabel('$u$','interpreter','latex', 'FontWeight','bold');
ylabel('$z_s$','interpreter','latex', 'FontWeight','bold');



% h=figure;
% x=1.05;
% lb=-Lambert_W(-1/exp(1)/x,0);
% u3=lb-0.05:0.0001:lb;
% zm3=1+Lambert_W(-x*u3.*exp(-u3),-1)./u3;
% plot(u3,zm3,'-','LineWidth',2, 'Color',"#7E2F8E"); hold on;
% 
% 
% u=1:0.01:4;
% zp=1+Lambert_W(u.*exp(-u),0)./u;
% plot(u,zp,'-k','LineWidth',2); hold on;


==> Figures/MatLab_code/Lambert_W.m <==
function w = Lambert_W(x,branch)
% Lambert_W  Functional inverse of x = w*exp(w).
% w = Lambert_W(x), same as Lambert_W(x,0)
% w = Lambert_W(x,0)  Primary or upper branch, W_0(x)
% w = Lambert_W(x,-1)  Lower branch, W_{-1}(x)
%
% See: http://blogs.mathworks.com/cleve/2013/09/02/the-lambert-w-function/

% Copyright 2013 The MathWorks, Inc.

% Effective starting guess
if nargin < 2 || branch ~= -1
   w = ones(size(x));  % Start above -1
else  
   w = -2*ones(size(x));  % Start below -1
end
v = inf*w;

% Haley's method
while any(abs(w - v)./abs(w) > 1.e-8)
   v = w;
   e = exp(w);
   f = w.*e - x;  % Iterate to make this quantity zero
   w = w - f./((e.*(w+1) - (w+2).*f./(2*w+2)));
end

